Auditing Recorded Predictive Lead Service-Line Classifications Against Physical Verification: A Statewide Study of New York

Under the US Lead and Copper Rule Revisions, a utility may determine a service line's material with a predictive model instead of inspecting it. New York State publishes, per address, which method was used. Almost no address carries both a model classification and a physical verification, so the check is between populations within a utility rather than paired addresses. We screen all 153 New York localities that classified at least 100 addresses this way. Seventy-five (49%), covering 125,990 addresses or 57% of those screened, record one value. Zero variance alone is not misconduct: 68 of the 75 match their own verification or have too little to test. Seven are contradicted by their own crews, six beyond any sampling explanation. Five are boroughs of New York City, which file as one system; one is East Rochester, 550 km away. New York City is the largest case: a predictive model is the recorded basis for 43,215 addresses, and on all of them the recorded material is "Known Other". The city records "Unknown" on 121,779 addresses, 1,880 already excavated, and lead on 120,692. In the model bucket both counts are zero, and the 95% upper bound on the rate is 0.0085%. Across the rest of New York the same method records lead or the hedge "Unknown but could be lead" on 12.21% of 176,888 addresses, a comparison whose weaknesses we report. The model-cleared population is newer, median year built 1984 against 1930, and construction era accounts for about a third of the gap and not the rest: holding era fixed, records-based classification finds lead at 4.3-31.9%, physical verification at 1.5-14.5%, the model in no era. Six era-aware estimators place the expected lead lines among them at 1,150-1,450. Two findings need no comparison: 7,782 of these addresses are in pre-1940 buildings, and the archived 2025 snapshot shows the public-side determination was copied from a customer-side model output.

==> anc/baseline2.py <==
"""Baseline classifier: CV sensitivity, calibration, transportability."""
import json
import numpy as np
import pandas as pd
from sklearn.ensemble import HistGradientBoostingClassifier
from sklearn.model_selection import StratifiedGroupKFold
from sklearn.metrics import roc_auc_score, average_precision_score, brier_score_loss

import nyc_core as C
import paths

PHYS = ['EXCAVATION', 'FIELD INSPECTION']
MODEL_METH = 'STATISTICAL ANALYSIS/PREDICTIVE MODEL'
LAT0 = 40.7
M_LAT, M_LON = 110_540, 111_320 * np.cos(np.radians(LAT0))
SEED = 20260818


def hgb(seed=0):
    return HistGradientBoostingClassifier(max_iter=300, learning_rate=0.05,
                                          max_depth=6, random_state=seed)


def blocks(lat, lon, metres):
    """Grid-cell id at a given edge length -- the CV grouping variable."""
    return (np.floor(lat * M_LAT / metres).astype(np.int64) * 100_000 +
            np.floor(lon * M_LON / metres).astype(np.int64))


def featurise(d, btypes, zips, with_zip):
    cols = [d['lat'].values, d['lon'].values,
            d['btype'].map({b: i for i, b in enumerate(btypes)}).fillna(-1).values]
    cat = [False, False, True]
    if with_zip:
        cols.append(d['zip5'].map({z: i for i, z in enumerate(zips)}).fillna(-1).values)
        cat.append(True)
    return np.column_stack(cols).astype(float), cat


def cv_auc(X, y, groups, cat):
    cv = StratifiedGroupKFold(n_splits=5, shuffle=True, random_state=SEED)
    oof = np.full(len(y), np.nan)
    for fold, (tr, te) in enumerate(cv.split(X, y, groups)):
        m = hgb(fold); m.set_params(categorical_features=cat)
        m.fit(X[tr], y[tr])
        oof[te] = m.predict_proba(X[te])[:, 1]
    ok = ~np.isnan(oof)
    return oof, dict(auc=roc_auc_score(y[ok], oof[ok]),
                     ap=average_precision_score(y[ok], oof[ok]),
                     brier=brier_score_loss(y[ok], oof[ok]), n=int(ok.sum()))


def main():
    pub, meta = C.load_nyc(apply_bbox=True)
    print('input:', {k: f'{v:,}' for k, v in meta.items()})

    phys = pub[pub['pubmeth'].isin(PHYS)].copy()
    n_phys_all = len(phys)
    amb = ~phys['pubmat'].isin([C.LEAD_MAT, 'Known Other'])
    print(f'\nphysically-verified addresses: {n_phys_all:,}')
    print(f'  dropped as neither clean Lead nor clean Non-Lead: {int(amb.sum()):,} '
          f'({amb.mean():.2%})  ->  {phys.loc[amb, "pubmat"].value_counts().to_dict()}')
    phys = phys[~amb].copy()
    y = phys['is_lead'].values.astype(int)
    print(f'  training population: {len(y):,}   Lead {y.sum():,} ({y.mean():.2%})')

    cleared = pub[pub['pubmeth'] == MODEL_METH].copy()
    print(f'model-cleared addresses to score: {len(cleared):,} '
          f'(recorded material: {cleared["pubmat"].unique().tolist()})')

    btypes = sorted(set(phys['btype']) | set(cleared['btype']))
    zips = sorted(set(phys['zip5']) | set(cleared['zip5']))
    results = {'input': meta, 'training_n': int(len(y)), 'training_lead_rate': float(y.mean()),
               'cleared_n': int(len(cleared))}

    # CV grouping sensitivity
    print('\n=== 1. CV design sensitivity: AUC vs. how far apart train and test are ===')
    X_nz, cat_nz = featurise(phys, btypes, zips, with_zip=False)
    X_z, cat_z = featurise(phys, btypes, zips, with_zip=True)
    grouping = {'ZIP (session 2)': phys['zip5'].values}
    for m in (1000, 2000, 5000, 10000):
        grouping[f'{m//1000} km block'] = blocks(phys['lat'].values, phys['lon'].values, m)
    rows, oof_ref = [], None
    for name, g in grouping.items():
        oof, s = cv_auc(X_nz, y, g, cat_nz)
        _, sz = cv_auc(X_z, y, g, cat_z)
        rows.append(dict(grouping=name, n_groups=len(np.unique(g)),
                         auc_no_zip=s['auc'], auc_with_zip=sz['auc'],
                         ap=s['ap'], brier=s['brier']))
        if name.startswith('2 km'):
            oof_ref = oof
        print(f'  {name:>16}  groups={len(np.unique(g)):>6,}  '
              f'AUC(no ZIP)={s["auc"]:.3f}  AUC(with ZIP)={sz["auc"]:.3f}  '
              f'AP={s["ap"]:.3f}  Brier={s["brier"]:.4f}')
    results['cv_sensitivity'] = rows

    # calibration
    print('\n=== 2. Calibration of the 2 km-block out-of-fold predictions ===')
    q = pd.qcut(oof_ref, 10, labels=False, duplicates='drop')
    cal = pd.DataFrame({'p': oof_ref, 'y': y, 'q': q}).groupby('q').agg(
        n=('y', 'size'), mean_p=('p', 'mean'), obs=('y', 'mean')).reset_index()
    cal['ratio'] = cal['mean_p'] / cal['obs'].replace(0, np.nan)
    print(cal.to_string(index=False, float_format=lambda v: f'{v:.4f}'))
    overall = oof_ref.sum() / y.sum()
    lo = oof_ref < 0.10
    print(f'\n  sum(p)/sum(y) over the whole training set : {overall:.4f}')
    print(f'  sum(p)/sum(y) restricted to p<0.10        : {oof_ref[lo].sum()/max(y[lo].sum(),1):.4f} '
          f'(n={lo.sum():,}) -- this is the band the model-cleared population sits in')
    results['calibration'] = dict(deciles=cal.to_dict('records'),
                                  sum_ratio_all=float(overall),
                                  sum_ratio_low_band=float(oof_ref[lo].sum() / max(y[lo].sum(), 1)))

    # transportability
    print('\n=== 3. Transportability: can a classifier tell the two populations apart? ===')
    both = pd.concat([phys.assign(t=0), cleared.assign(t=1)])
    Xb, catb = featurise(both, btypes, zips, with_zip=False)
    gb = blocks(both['lat'].values, both['lon'].values, 2000)
    _, s = cv_auc(Xb, both['t'].values, gb, catb)
    print(f'  AUC(model-cleared vs. physically-verified) = {s["auc"]:.3f}   '
          f'(0.5 = same population, 1.0 = disjoint)')
    results['transportability_auc'] = s['auc']

    # score the cleared population
    print('\n=== 4. Expected lead lines among the model-cleared addresses ===')
    scored = {}
    for label, with_zip in (('no ZIP (headline)', False), ('with ZIP', True)):
        Xtr, cat = featurise(phys, btypes, zips, with_zip)
        Xte, _ = featurise(cleared, btypes, zips, with_zip)
        m = hgb(0); m.set_params(categorical_features=cat)
        m.fit(Xtr, y)
        p = m.predict_proba(Xte)[:, 1]
        per_b = {b: dict(n=int((cleared['loc'] == b).sum()),
                         mean_p=float(p[(cleared['loc'] == b).values].mean()),
                         implied=float(p[(cleared['loc'] == b).values].sum()))
                 for b in C.BOROUGHS}
        scored[label] = dict(mean_p=float(p.mean()), implied=float(p.sum()), by_borough=per_b)
        print(f'\n  -- {label} --   mean P(Lead)={p.mean():.3%}   implied={p.sum():.0f}')
        for b in C.BOROUGHS:
            d = per_b[b]
            print(f'     {C.BOROUGH_NAME[b]:<14} n={d["n"]:>6,}  mean P={d["mean_p"]:.3%}  '
                  f'implied={d["implied"]:.0f}')
    results['scored'] = scored

    with open(paths.WORK / 'baseline2_results.json', 'w') as f:
        json.dump(results, f, indent=2, default=float)
    print('\nwrote work/baseline2_results.json')


if __name__ == '__main__':
    main()


==> anc/estimate.py <==
"""Eleven estimators of the implied lead count."""
import json
import numpy as np
import pandas as pd
from scipy.spatial import cKDTree
from sklearn.ensemble import HistGradientBoostingClassifier

import nyc_core as C
import paths

JOINED = paths.WORK / 'nyc_joined.parquet'
MODEL_METH = 'STATISTICAL ANALYSIS/PREDICTIVE MODEL'
PHYS = ['EXCAVATION', 'FIELD INSPECTION']
ERA_BINS = [1800, 1900, 1920, 1940, 1950, 1960, 1980, 2000, 2027]
MIN_CELL = 20
LAT0 = 40.7
M_LAT, M_LON = 110_540, 111_320 * np.cos(np.radians(LAT0))


def load():
    d = pd.read_parquet(JOINED)
    d['era'] = pd.cut(d['pluto_yearbuilt'], ERA_BINS, right=False).astype(str)
    phys = d[d['pubmeth'].isin(PHYS) & d['pubmat'].isin([C.LEAD_MAT, 'Known Other'])].copy()
    cleared = d[d['pubmeth'] == MODEL_METH].copy()
    return phys, cleared


def stratified(phys, cleared, keys, name):
    """Apply each stratum's observed physical lead rate to the model-cleared count in it."""
    g = phys.groupby(keys, observed=True)['is_lead'].agg(n='size', lead='sum')
    g = g[g['n'] >= MIN_CELL]
    rate = (g['lead'] / g['n']).rename('rate')
    m = cleared.join(rate, on=keys)
    scored = m['rate'].notna()
    implied = float(m.loc[scored, 'rate'].sum())
    cov = float(scored.mean())
    return dict(estimator=name, scored=int(scored.sum()), n=len(cleared), coverage=cov,
                implied_scored=implied,
                implied_extrapolated=implied / cov if cov else float('nan'),
                per_address_rate=implied / max(scored.sum(), 1))


def spatial_nn(phys, cleared, caliper, use_era, name):
    tot_imp, tot_scored = 0.0, 0
    strata = ['loc', 'btype'] + (['era'] if use_era else [])
    for k, cl in cleared.groupby(strata, observed=True):
        ph = phys
        for col, v in zip(strata, k if isinstance(k, tuple) else (k,)):
            ph = ph[ph[col] == v]
        if len(ph) < MIN_CELL:
            continue
        tree = cKDTree(np.column_stack([ph['lon'] * M_LON, ph['lat'] * M_LAT]))
        yv = ph['is_lead'].values.astype(float)
        nb = tree.query_ball_point(np.column_stack([cl['lon'] * M_LON, cl['lat'] * M_LAT]),
                                   r=caliper)
        for idxs in nb:
            if len(idxs) < MIN_CELL:
                continue
            tot_imp += yv[idxs].mean(); tot_scored += 1
    cov = tot_scored / len(cleared)
    return dict(estimator=name, scored=tot_scored, n=len(cleared), coverage=cov,
                implied_scored=tot_imp,
                implied_extrapolated=tot_imp / cov if cov else float('nan'),
                per_address_rate=tot_imp / max(tot_scored, 1))


NUM = ['lat', 'lon', 'pluto_yearbuilt', 'pluto_unitsres', 'pluto_numfloors',
       'pluto_bldgarea', 'pluto_lotarea']


def gbm(phys, cleared, use_era, name):
    cols = ['lat', 'lon'] + (NUM[2:] if use_era else [])
    cats = sorted(set(phys['btype']) | set(cleared['btype']))
    cmap = {b: i for i, b in enumerate(cats)}

    def X(d):
        a = [d[c].astype(float).values for c in cols]
        a.append(d['btype'].map(cmap).fillna(-1).values.astype(float))
        return np.column_stack(a)

    cat_mask = [False] * len(cols) + [True]
    m = HistGradientBoostingClassifier(max_iter=300, learning_rate=0.05, max_depth=6,
                                       random_state=0, categorical_features=cat_mask)
    m.fit(X(phys), phys['is_lead'].values.astype(int))
    p = m.predict_proba(X(cleared))[:, 1]
    return dict(estimator=name, scored=len(cleared), n=len(cleared), coverage=1.0,
                implied_scored=float(p.sum()), implied_extrapolated=float(p.sum()),
                per_address_rate=float(p.mean())), p


def main():
    phys, cleared = load()
    print(f'physically-verified (clean-label) addresses : {len(phys):,}  '
          f'lead {phys["is_lead"].sum():,} ({phys["is_lead"].mean():.2%})')
    print(f'model-cleared addresses                     : {len(cleared):,}')
    print(f'  with a PLUTO year built                   : {cleared["pluto_yearbuilt"].notna().sum():,} '
          f'({cleared["pluto_yearbuilt"].notna().mean():.1%})')

    rows = []
    rows.append(stratified(phys, cleared, ['loc'], 'A1 borough only'))
    rows.append(stratified(phys, cleared, ['loc', 'btype'], 'A2 borough x building type'))
    rows.append(stratified(phys, cleared, ['loc', 'era'], 'A3 borough x era'))
    rows.append(stratified(phys, cleared, ['loc', 'btype', 'era'], 'A4 borough x type x era'))
    rows.append(stratified(phys, cleared, ['zip5', 'era'], 'A5 ZIP x era'))
    for cal in (500, 1000):
        rows.append(spatial_nn(phys, cleared, cal, False, f'B{cal} spatial {cal} m, no era'))
        rows.append(spatial_nn(phys, cleared, cal, True, f'B{cal}e spatial {cal} m + era'))
    g1, _ = gbm(phys, cleared, False, 'C1 GBM lat/lon/type (no era)')
    g2, p2 = gbm(phys, cleared, True, 'C2 GBM + PLUTO era & built form')
    rows += [g1, g2]

    df = pd.DataFrame(rows)
    pd.set_option('display.width', 200)
    print('\n=== Expected lead public-side lines among the model-cleared population ===')
    print(df.assign(coverage=lambda d: (100 * d.coverage).round(1),
                    per_address_rate=lambda d: (100 * d.per_address_rate).round(2))
            .rename(columns={'coverage': 'cov %', 'per_address_rate': 'rate %'})
            .to_string(index=False, float_format=lambda v: f'{v:,.0f}'))

    ERA_AWARE = {'A3 borough x era', 'A4 borough x type x era', 'A5 ZIP x era',
                 'B500e spatial 500 m + era', 'B1000e spatial 1000 m + era',
                 'C2 GBM + PLUTO era & built form'}
    era_aware = df[df.estimator.isin(ERA_AWARE)]
    print(f'\nera-aware estimators, extrapolated: '
          f'{era_aware.implied_extrapolated.min():,.0f} - {era_aware.implied_extrapolated.max():,.0f}')
    naive = df[~df.estimator.isin(ERA_AWARE)]
    print(f'era-blind estimators, extrapolated : '
          f'{naive.implied_extrapolated.min():,.0f} - {naive.implied_extrapolated.max():,.0f}')

    print('\n=== Borough split, C2 (the era-aware GBM) ===')
    cleared = cleared.assign(p=p2)
    b = cleared.groupby('loc')['p'].agg(n='size', mean_p='mean', implied='sum')
    b['name'] = [C.BOROUGH_NAME[i] for i in b.index]
    print(b.assign(mean_p=lambda d: (100 * d.mean_p).round(2)).to_string())

    with open(paths.WORK / 'estimate_results.json', 'w') as f:
        json.dump(dict(rows=rows, borough_c2=b.reset_index().to_dict('records')), f,
                  indent=2, default=float)
    print('\nwrote work/estimate_results.json')


if __name__ == '__main__':
    main()


==> anc/extract.py <==
"""Parse the T1 snapshot to parquet."""
import gzip, csv, sys
import pandas as pd
import paths

csv.field_size_limit(10**7)
SRC = paths.DATA / 't1_20260811.csv.gz'
DST = paths.WORK / 't1_nyc_state.parquet'

KEEP = ['Service Line Locality', 'Street Address', 'Zip Code',
        'Lead Gooseneck, Pigtail or Connector Currently Present',
        'Current Public Side SL Material', 'Was Public SL Material Ever Previously Lead',
        'Public SL Material Verification Method', 'Public SL Installation or Replacement Date',
        'Public SL Size', 'Customer SL Material', 'Customer SL Material Verification Method',
        'Lead Solder Present', 'Building Type', 'POU or POE Treatment Present',
        'Customer SL Installation or Replacement Date', 'Customer SL Size',
        'SL Category', 'Location']

rows = []
with gzip.open(SRC, 'rt', encoding='utf-8', errors='replace', newline='') as f:
    for i, row in enumerate(csv.DictReader(f)):
        rows.append(tuple(row[c] for c in KEEP))
        if (i + 1) % 1_000_000 == 0:
            print(f'  {i+1:,}', file=sys.stderr, flush=True)

df = pd.DataFrame(rows, columns=KEEP)
print(f'rows parsed: {len(df):,}  (API count at capture: 4,618,115)')
df.to_parquet(DST, index=False)
print(f'wrote {DST}')


==> anc/extract_t0.py <==
"""Parse the T0 snapshot to parquet."""
import gzip, csv, sys
import pandas as pd
import paths

csv.field_size_limit(10**7)
SRC = paths.DATA / 't0_20250622.csv.gz'
DST = paths.WORK / 't0_state.parquet'

WANT = ['Service Line Locality', 'Street Address', 'Zip Code',
        'Current Public Side SL Material', 'Public SL Material Verification Method',
        'Customer SL Material', 'Customer SL Material Verification Method',
        'Building Type', 'SL Category', 'Location']

rows = []
with gzip.open(SRC, 'rt', encoding='utf-8', errors='replace', newline='') as f:
    r = csv.DictReader(f)
    have = [c for c in WANT if c in r.fieldnames]
    missing = [c for c in WANT if c not in r.fieldnames]
    print(f'T0 columns: {len(r.fieldnames)}   using {len(have)}   missing {missing}')
    for i, row in enumerate(r):
        rows.append(tuple(row[c] for c in have))
        if (i + 1) % 1_000_000 == 0:
            print(f'  {i+1:,}', file=sys.stderr, flush=True)

df = pd.DataFrame(rows, columns=have)
print(f'rows parsed: {len(df):,}  (API count at capture: 3,747,025)')
assert len(df) == 3_747_025, 'row count does not match the recorded API count -- stop'
df.to_parquet(DST, index=False)
print(f'wrote {DST}')


==> anc/fetch_mappluto.py <==
"""Download MapPLUTO tax lots from NYC Open Data."""
import json, sys, time, urllib.request, urllib.parse, gzip
import paths

BASE = 'https://data.cityofnewyork.us/resource/64uk-42ks.json'
COLS = ['bbl','borough','latitude','longitude','yearbuilt','yearalter1','unitsres',
        'unitstotal','numfloors','bldgclass','landuse','bldgarea','lotarea','zipcode','numbldgs']
PAGE = 50_000
OUT = paths.WORK / 'mappluto.json.gz'


def get(url, tries=5):
    for t in range(tries):
        try:
            with urllib.request.urlopen(url, timeout=180) as r:
                return json.loads(r.read().decode())
        except Exception as e:
            print(f'  retry {t+1}/{tries} after {e}', file=sys.stderr, flush=True)
            time.sleep(5 * (t + 1))
    raise RuntimeError(f'failed: {url}')


# canary
canary = get(BASE + '?' + urllib.parse.urlencode({'$select': 'count(bbl)'}))
total = int(canary[0]['count_bbl'])
print(f'MapPLUTO total lots reported by API: {total:,}', flush=True)

rows, off = [], 0
while True:
    q = urllib.parse.urlencode({'$select': ','.join(COLS), '$limit': PAGE,
                                '$offset': off, '$order': 'bbl'})
    page = get(f'{BASE}?{q}')
    rows.extend(page)
    print(f'  offset {off:,} -> +{len(page):,} (running {len(rows):,})', flush=True)
    if len(page) < PAGE:
        break
    off += PAGE

print(f'fetched {len(rows):,} of {total:,} ({len(rows)/total:.2%})')
assert len(rows) >= total * 0.99, f'SHORT READ: {len(rows):,} < {total:,} -- do not use'
with gzip.open(OUT, 'wt') as f:
    json.dump(rows, f)
print(f'wrote {OUT}')


==> anc/join_pluto.py <==
"""Join service-line addresses to the nearest MapPLUTO lot."""
import gzip, json
import numpy as np
import pandas as pd
from scipy.spatial import cKDTree

import nyc_core as C
import paths

CAP_M = 100.0
LAT0 = 40.7
M_LAT, M_LON = 110_540, 111_320 * np.cos(np.radians(LAT0))
OUT = paths.WORK / 'nyc_joined.parquet'


def main():
    with gzip.open(paths.WORK / 'mappluto.json.gz', 'rt') as f:
        pl = pd.DataFrame(json.load(f))
    print(f'MapPLUTO lots: {len(pl):,}')
    for c in ['latitude', 'longitude', 'yearbuilt', 'yearalter1', 'unitsres',
              'unitstotal', 'numfloors', 'bldgarea', 'lotarea', 'numbldgs']:
        pl[c] = pd.to_numeric(pl.get(c), errors='coerce')
    pl = pl.dropna(subset=['latitude', 'longitude'])
    # yearbuilt 0 = unknown sentinel
    pl['yearbuilt'] = pl['yearbuilt'].where(pl['yearbuilt'].between(1800, 2026))
    print(f'  with usable centroid: {len(pl):,}   with usable yearbuilt: '
          f'{pl["yearbuilt"].notna().sum():,} ({pl["yearbuilt"].notna().mean():.1%})')

    pub, meta = C.load_nyc(apply_bbox=True)
    print(f'LSL addresses: {len(pub):,}')

    lot_xy = np.column_stack([pl['longitude'].values * M_LON, pl['latitude'].values * M_LAT])
    tree = cKDTree(lot_xy)
    sl_xy = np.column_stack([pub['lon'].values * M_LON, pub['lat'].values * M_LAT])
    dist, idx = tree.query(sl_xy, k=1)

    print(f'\nmatch distance to nearest lot centroid (m): '
          f'median {np.median(dist):.1f}  p90 {np.percentile(dist,90):.1f}  '
          f'p99 {np.percentile(dist,99):.1f}')
    ok = dist <= CAP_M
    print(f'  within {CAP_M:.0f} m: {ok.sum():,} ({ok.mean():.2%})   '
          f'beyond, dropped from the joined feature set: {(~ok).sum():,}')

    take = pl.iloc[idx].reset_index(drop=True)
    for c in ['yearbuilt', 'yearalter1', 'unitsres', 'unitstotal', 'numfloors',
              'bldgarea', 'lotarea', 'numbldgs', 'bldgclass', 'landuse']:
        v = take[c].values
        pub['pluto_' + c] = np.where(ok, v, np.nan) if take[c].dtype != object else \
            np.where(ok, v, None)
    pub['pluto_dist_m'] = dist
    pub['pluto_matched'] = ok

    yb = pub.loc[pub['pluto_matched'], 'pluto_yearbuilt']
    print(f'  of matched, with a usable yearbuilt: {yb.notna().sum():,} ({yb.notna().mean():.1%})')

    print('\n=== Does building age actually separate lead from non-lead here? ===')
    phys = pub[pub['pubmeth'].isin(['EXCAVATION', 'FIELD INSPECTION']) &
               pub['pubmat'].isin([C.LEAD_MAT, 'Known Other']) &
               pub['pluto_yearbuilt'].notna()].copy()
    bins = [1800, 1900, 1920, 1940, 1950, 1960, 1980, 2000, 2027]
    phys['era'] = pd.cut(phys['pluto_yearbuilt'], bins, right=False)
    t = phys.groupby('era', observed=True)['is_lead'].agg(n='size', lead='sum')
    t['lead_pct'] = 100 * t['lead'] / t['n']
    print(t.to_string())

    print('\n=== Era mix: physically verified vs. model-cleared ===')
    cl = pub[(pub['pubmeth'] == 'STATISTICAL ANALYSIS/PREDICTIVE MODEL') &
             pub['pluto_yearbuilt'].notna()].copy()
    cl['era'] = pd.cut(cl['pluto_yearbuilt'], bins, right=False)
    mix = pd.DataFrame({'physical %': 100 * phys['era'].value_counts(normalize=True),
                        'model-cleared %': 100 * cl['era'].value_counts(normalize=True)})
    print(mix.sort_index().round(2).to_string())
    print(f"\nmedian year built -- physically verified: {phys['pluto_yearbuilt'].median():.0f}   "
          f"model-cleared: {cl['pluto_yearbuilt'].median():.0f}")

    pub.to_parquet(OUT, index=False)
    print(f'\nwrote {OUT}  ({len(pub):,} rows)')


if __name__ == '__main__':
    main()


==> anc/make_fig_screen.py <==
"""Figure 1."""
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import paths

S = json.load(open(paths.WORK / 'statewide_screen.json'))
F = paths.FIG
plt.rcParams.update({'font.family': 'serif', 'font.serif': ['DejaVu Serif'], 'font.size': 9,
                     'axes.spines.top': False, 'axes.spines.right': False,
                     'axes.grid': True, 'grid.alpha': .25, 'grid.linewidth': .5,
                     'axes.axisbelow': True, 'figure.dpi': 200})
INK, RED, BLUE, GREY, AMB = '#1a1a1a', '#c0392b', '#2c5f8a', '#9aa8b4', '#e8a33d'
sy = S['systems']
n = np.array([s['n'] for s in sy], float)
y = np.array([s['lead_or_hedge_pct'] for s in sy], float)
zv = np.array([s['zero_variance'] for s in sy], bool)
con = np.array([s['contradicted'] for s in sy], bool)

fig, ax = plt.subplots(figsize=(6.6, 3.5))
ax.scatter(n[~zv], y[~zv], s=17, c=BLUE, alpha=.65, lw=0,
           label=f'output varies ({int((~zv).sum())} systems)')
ax.scatter(n[zv & ~con], y[zv & ~con], s=22, facecolors='none', edgecolors=GREY, lw=.9,
           label=f'single recorded value, not contradicted ({int((zv & ~con).sum())})')
ax.scatter(n[con], y[con], s=52, c=RED, marker='D', lw=0,
           label=f'single value, contradicted by the system\'s own crews ({int(con.sum())})')

LBL = {'QN': 'Queens', 'BK': 'Brooklyn', 'SI': 'Staten I.', 'BX': 'Bronx', 'MN': 'Manhattan',
       'EAST ROCHESTER': 'East Rochester', 'CITY OF POUGHKEEPSIE': 'Poughkeepsie',
       'DEWITT': 'DeWitt', 'GREECE': 'Greece', 'AMSTERDAM': 'Amsterdam', 'TROY': 'Troy'}
OFF = {'MN': (-32, 7), 'BX': (-10, 18), 'QN': (-18, 7), 'BK': (0, 18), 'SI': (-6, 7),
       'GREECE': (10, 18), 'EAST ROCHESTER': (-48, 8), 'TROY': (-9, 17),
       'CITY OF POUGHKEEPSIE': (-16, 8), 'DEWITT': (-36, -12), 'AMSTERDAM': (9, 2)}
for s in sy:
    k = s['locality']
    if k in LBL:
        c = RED if s['contradicted'] else (INK if s['lead_or_hedge_pct'] > 40 else GREY)
        ax.annotate(LBL[k], (s['n'], s['lead_or_hedge_pct']), xytext=OFF[k],
                    textcoords='offset points', fontsize=6.6, color=c)
ax.set_xscale('log')
ax.set_xlabel('addresses the system classified with a predictive model (log scale)')
ax.set_ylabel('of those, % recorded as lead\nor as "unknown but could be lead"')
ax.set_ylim(-6, 108)
ax.legend(frameon=False, fontsize=7, loc='upper center', bbox_to_anchor=(.5, 1.19), ncol=1,
          handletextpad=.4, borderpad=0)
fig.tight_layout()
fig.savefig(F / 'fig1_screen.pdf', bbox_inches='tight')
print('wrote fig1_screen.pdf  |  systems', len(sy),
      ' zero-variance', int(zv.sum()), ' contradicted', int(con.sum()))


==> anc/make_figures.py <==
"""Figures 2-4."""
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import paths

W = paths.WORK
F = paths.FIG
N = json.load(open(W / 'paper_numbers.json'))
E = json.load(open(W / 'estimate_results.json'))

plt.rcParams.update({
    'font.family': 'serif', 'font.serif': ['DejaVu Serif'], 'font.size': 9,
    'axes.spines.top': False, 'axes.spines.right': False,
    'axes.grid': True, 'grid.alpha': .25, 'grid.linewidth': .5,
    'axes.axisbelow': True, 'figure.dpi': 200,
})
INK, RED, BLUE, GREY = '#1a1a1a', '#c0392b', '#2c5f8a', '#8a8a8a'

# Figure 1
rv = N['records_vs_model']
def lab(s):
    a, b = s.strip('[)').split(', ')
    return f'{a}-{b}'
eras = [lab(r['era']) for r in rv]
x = np.arange(len(eras)); w = .27
fig, ax = plt.subplots(figsize=(6.6, 2.9))
ax.bar(x - w, [r['records lead %'] for r in rv], w, label='Records (desk method)',
       color=BLUE, edgecolor='none')
ax.bar(x, [r['physical lead %'] for r in rv], w, label='Excavation or field inspection',
       color=GREY, edgecolor='none')
ax.bar(x + w, [r['model lead %'] for r in rv], w, label='Predictive model (desk method)',
       color=RED, edgecolor='none')
for i, r in enumerate(rv):
    ax.plot([i + w - w/2, i + w + w/2], [0, 0], color=RED, lw=1.6, solid_capstyle='butt',
            zorder=4, clip_on=False)
    ax.annotate(f"0 of {r['model n']:,}", (i + w, .7), rotation=90, ha='center',
                va='bottom', fontsize=5.8, color=RED)
ax.set_xticks(x); ax.set_xticklabels(eras, fontsize=7.5)
ax.set_ylabel('public-side classifications recorded as lead (%)')
ax.set_xlabel('year the building was built (NYC MapPLUTO)')
ax.legend(frameon=False, fontsize=7.6, loc='upper right')
ax.set_ylim(0, 37)
fig.tight_layout(); fig.savefig(F / 'fig1_era.pdf'); plt.close(fig)

# Figure 2
rows = E['rows']
ERA_AWARE = {'A3 borough x era', 'A4 borough x type x era', 'A5 ZIP x era',
             'B500e spatial 500 m + era', 'B1000e spatial 1000 m + era',
             'C2 GBM + PLUTO era & built form'}
rows = sorted(rows, key=lambda r: r['implied_extrapolated'])
names = [r['estimator'].split(' ', 1)[1] for r in rows]
vals = [r['implied_extrapolated'] for r in rows]
aware = [r['estimator'] in ERA_AWARE for r in rows]
fig, ax = plt.subplots(figsize=(6.6, 3.2))
ea = [v for v, a in zip(vals, aware) if a]
ax.axvspan(min(ea), max(ea), color=RED, alpha=.09, lw=0)
for i, (v, a, r) in enumerate(zip(vals, aware, rows)):
    ax.plot([0, v], [i, i], color='#dcdcdc', lw=.8, zorder=1)
    ax.scatter(v, i, s=34, color=RED if a else BLUE, zorder=3,
               marker='o' if a else 's')
    ax.annotate(f"{v:,.0f}", (v, i), xytext=(7, 0), textcoords='offset points',
                va='center', fontsize=7.4,
                color=RED if a else BLUE)
    if r['coverage'] < .999:
        ax.annotate(f"{r['coverage']:.0%} cov.", (0, i), xytext=(4, 0),
                    textcoords='offset points', va='center', fontsize=6, color=GREY)
ax.set_yticks(range(len(names)))
ax.set_yticklabels(names, fontsize=7.4)
ax.set_xlim(0, 3150)
ax.set_xlabel('expected lead public-side lines among the 43,215 model-cleared addresses')
h = [plt.Line2D([], [], marker='s', ls='', color=BLUE, label='construction era not controlled'),
     plt.Line2D([], [], marker='o', ls='', color=RED, label='construction era controlled')]
ax.legend(handles=h, frameon=False, fontsize=7.6, loc='lower right')
fig.tight_layout(); fig.savefig(F / 'fig2_estimators.pdf'); plt.close(fig)

# Figure 3
rest = N['rest_of_state']
order = ['recorded as known non-lead\n(Known Other, Copper, Plastic, Galvanized)',
         'unknown, no lead judgement',
         'unknown but could be lead',
         'lead']
rest_n, rest_lead, rest_hedge = rest['n'], rest['lead'], rest['hedge']
rest_nonlead = 106796 + 24959 + 38 + 4182 + 1137
rest_unk = rest_n - rest_lead - rest_hedge - rest_nonlead
data = {'Rest of New York State\n(176,888 addresses)':
        [rest_nonlead / rest_n, rest_unk / rest_n, rest_hedge / rest_n, rest_lead / rest_n],
        'New York City\n(43,215 addresses)': [1.0, 0, 0, 0]}
cols = ['#cfd8e0', '#9aa8b4', '#e8a33d', RED]
fig, ax = plt.subplots(figsize=(6.6, 2.15))
for j, (k, v) in enumerate(data.items()):
    left = 0
    for val, c, name in zip(v, cols, order):
        if val <= 0:
            continue
        ax.barh(j, val * 100, left=left * 100, height=.52, color=c,
                edgecolor='white', lw=.7, label=name if j == 0 else None)
        mid = left * 100 + val * 50
        if val >= .05:
            ax.annotate(f'{val*100:.1f}%', (mid, j), ha='center', va='center',
                        fontsize=7.4, color='white' if c == RED else INK)
        else:
            ax.annotate(f'{val*100:.1f}%', (mid, j + .40), ha='center', va='bottom',
                        fontsize=6.6, color=c)
        left += val
ax.set_yticks([0, 1]); ax.set_yticklabels(list(data), fontsize=8)
ax.set_ylim(-.62, 1.62)
ax.set_xlim(0, 100)
ax.set_xlabel('share of addresses classified by a predictive model (%)', labelpad=4)
ax.grid(axis='y', visible=False)
fig.subplots_adjust(bottom=.42, left=.24, right=.98, top=.96)
fig.legend(frameon=False, fontsize=6.9, ncol=2, loc='lower center',
           bbox_to_anchor=(.55, -.02), handlelength=1.1, columnspacing=1.4)
fig.savefig(F / 'fig3_vocabulary.pdf'); plt.close(fig)

print('wrote fig1_era.pdf, fig2_estimators.pdf, fig3_vocabulary.pdf')
print(f"  sanity: rest-of-state shares sum to "
      f"{(rest_nonlead+rest_unk+rest_hedge+rest_lead)/rest_n:.4f}")


==> anc/nyc_core.py <==
"""Loaders and the NYC method table.

Address-level. Label comes from Current Public Side SL Material."""
import re
import numpy as np
import pandas as pd
import paths

PARQUET = paths.WORK / 't1_nyc_state.parquet'
BOROUGHS = ['QN', 'BK', 'BX', 'MN', 'SI']
BOROUGH_NAME = {'QN': 'Queens', 'BK': 'Brooklyn', 'BX': 'Bronx',
                'MN': 'Manhattan', 'SI': 'Staten Island'}
LEAD_MAT = 'Lead including lead-lined galvanized'
POINT_RE = re.compile(r'POINT \(([-\d.]+) ([-\d.]+)\)')
# NYC bounding box
NYC_BBOX = dict(lat_min=40.45, lat_max=40.95, lon_min=-74.30, lon_max=-73.68)


def _norm(s):
    return s.str.strip().str.upper().str.replace(r'\s+', ' ', regex=True)


def load_state():
    df = pd.read_parquet(PARQUET)
    df['loc'] = _norm(df['Service Line Locality'])
    df['pubmeth'] = _norm(df['Public SL Material Verification Method'])
    df['cusmeth'] = _norm(df['Customer SL Material Verification Method'])
    df['pubmat'] = df['Current Public Side SL Material'].str.strip()
    df['cusmat'] = df['Customer SL Material'].str.strip()
    df['cat'] = df['SL Category'].str.strip()
    df['zip5'] = df['Zip Code'].str.strip().str[:5]
    df['key'] = df['loc'] + '|' + _norm(df['Street Address']) + '|' + df['zip5']
    return df


def load_nyc(apply_bbox=True):
    """NYC, address-level: the public-side row of each pair, one row per address.

    `apply_bbox` drops points outside a generous NYC bounding box -- flagged in session 2
    as a known gross-corruption residue and left unfiltered there. Reported either way.
    """
    df = load_state()
    nyc = df[df['loc'].isin(BOROUGHS)].copy()
    n_rows = len(nyc)
    pub = nyc[nyc['pubmat'] != ''].copy()          # the public-side row of each pair
    n_pub = len(pub)
    pub = pub.drop_duplicates('key', keep='first')  # 607 genuine duplicate address keys
    lat, lon = [], []
    for s in pub['Location'].values:
        m = POINT_RE.match(s.strip())
        if m:
            lon.append(float(m.group(1))); lat.append(float(m.group(2)))
        else:
            lon.append(np.nan); lat.append(np.nan)
    pub['lat'] = lat; pub['lon'] = lon
    pub['has_point'] = pub['lat'].notna()
    b = NYC_BBOX
    pub['in_bbox'] = (pub['lat'].between(b['lat_min'], b['lat_max']) &
                      pub['lon'].between(b['lon_min'], b['lon_max']))
    pub['btype'] = pub['Building Type'].str.strip().replace('', '(blank)')
    pub['is_lead'] = pub['pubmat'] == LEAD_MAT
    meta = dict(nyc_rows=n_rows, nyc_public_rows=n_pub, nyc_addresses=len(pub),
                with_point=int(pub['has_point'].sum()),
                out_of_bbox=int((pub['has_point'] & ~pub['in_bbox']).sum()))
    if apply_bbox:
        pub = pub[pub['has_point'] & pub['in_bbox']].copy()
    meta['returned'] = len(pub)
    return pub, meta


def method_table(pub):
    """Public-side outcome by verification method x borough. The article's Table 1."""
    out = []
    for meth in ['RECORDS', 'FIELD INSPECTION', 'EXCAVATION',
                 'STATISTICAL ANALYSIS/PREDICTIVE MODEL', 'NOT VERIFIED']:
        s = pub[pub['pubmeth'] == meth]
        for b in BOROUGHS:
            sb = s[s['loc'] == b]
            if not len(sb):
                continue
            out.append(dict(method=meth, borough=b, n=len(sb),
                            lead=int(sb['is_lead'].sum()),
                            lead_pct=100 * sb['is_lead'].mean(),
                            unknown_pct=100 * sb['pubmat'].str.contains('Unknown').mean()))
        if len(s):
            out.append(dict(method=meth, borough='ALL', n=len(s),
                            lead=int(s['is_lead'].sum()),
                            lead_pct=100 * s['is_lead'].mean(),
                            unknown_pct=100 * s['pubmat'].str.contains('Unknown').mean()))
    return pd.DataFrame(out)


if __name__ == '__main__':
    pd.set_option('display.width', 200); pd.set_option('display.max_rows', 200)
    pub, meta = load_nyc()
    print('NYC record structure:')
    for k, v in meta.items():
        print(f'  {k:>18}: {v:,}')
    print('\n=== Table 1. Public-side lead rate by verification method, NYC ===')
    t = method_table(pub)
    piv = t.pivot(index='method', columns='borough', values='lead_pct').round(2)
    npv = t.pivot(index='method', columns='borough', values='n')
    print('\nlead % of public-side classifications:'); print(piv[BOROUGHS + ['ALL']])
    print('\nn:'); print(npv[BOROUGHS + ['ALL']])
    print('\n=== Model bucket: what value is actually recorded? ===')
    mm = pub[pub['pubmeth'] == 'STATISTICAL ANALYSIS/PREDICTIVE MODEL']
    print(mm['pubmat'].value_counts())
    print('\n=== Same method, rest of the state ===')
    df = load_state()
    rest = df[(~df['loc'].isin(BOROUGHS)) & (df['pubmat'] != '') &
              (df['pubmeth'] == 'STATISTICAL ANALYSIS/PREDICTIVE MODEL')]
    rest = rest.drop_duplicates('key')
    vc = rest['pubmat'].value_counts()
    print(vc)
    hedge = vc.filter(regex='(?i)could be lead').sum()
    lead = vc.filter(regex='(?i)^lead').sum()
    print(f"\nrest-of-state model addresses: {len(rest):,}")
    print(f"  says LEAD outright          : {lead:,} ({lead/len(rest):.2%})")
    print(f"  hedges 'could be lead'      : {hedge:,} ({hedge/len(rest):.2%})")
    print(f"  either                      : {lead+hedge:,} ({(lead+hedge)/len(rest):.2%})")
    print(f"NYC model addresses           : {len(mm):,}")
    print(f"  says LEAD or hedges         : {int(mm['pubmat'].str.contains('(?i)lead').sum()):,} (0.00%)")


==> anc/paper_numbers.py <==
"""Emit every figure cited in the manuscript."""
import json
import numpy as np
import pandas as pd
from scipy import stats

import nyc_core as C
import paths

JOINED = paths.WORK / 'nyc_joined.parquet'
MODEL_METH = 'STATISTICAL ANALYSIS/PREDICTIVE MODEL'
PHYS = ['EXCAVATION', 'FIELD INSPECTION']
ERA_BINS = [1800, 1900, 1920, 1940, 1950, 1960, 1980, 2000, 2027]
OUT = {}

d = pd.read_parquet(JOINED)
d['era'] = pd.cut(d['pluto_yearbuilt'], ERA_BINS, right=False)
phys = d[d['pubmeth'].isin(PHYS) & d['pubmat'].isin([C.LEAD_MAT, 'Known Other'])]
cleared = d[d['pubmeth'] == MODEL_METH]

print('=' * 78)
print('1. THE ZERO-VARIANCE FACT')
print('=' * 78)
mm = d[d['pubmeth'] == MODEL_METH]
OUT['nyc_model_addresses'] = int(len(mm))
OUT['nyc_model_values'] = mm['pubmat'].value_counts().to_dict()
print(f'NYC addresses classified by predictive model : {len(mm):,}')
print(f'distinct recorded materials                  : {mm["pubmat"].unique().tolist()}')
hi = stats.beta.ppf(0.975, 0 + 1, len(mm))          # 95% one-sided upper bound, 0 events
OUT['nyc_model_lead_upper95'] = float(hi)
print(f'95% upper bound on the NYC model lead rate   : {hi:.6%}  (0 of {len(mm):,})')

state = C.load_state()
rest = state[(~state['loc'].isin(C.BOROUGHS)) & (state['pubmat'] != '') &
             (state['pubmeth'] == MODEL_METH)].drop_duplicates('key')
vc = rest['pubmat'].value_counts()
lead_out = int(vc.filter(regex='(?i)^lead').sum())
hedge = int(vc.filter(regex='(?i)could be lead').sum())
OUT['rest_of_state'] = dict(n=int(len(rest)), lead=lead_out, hedge=hedge,
                            lead_pct=100 * lead_out / len(rest),
                            hedge_pct=100 * hedge / len(rest),
                            either_pct=100 * (lead_out + hedge) / len(rest))
print(f'\nsame method, rest of New York State          : {len(rest):,} addresses')
print(f'  recorded LEAD                              : {lead_out:,} ({lead_out/len(rest):.2%})')
print(f'  recorded "unknown but could be lead"       : {hedge:,} ({hedge/len(rest):.2%})')
print(f'  either                                     : {lead_out+hedge:,} '
      f'({(lead_out+hedge)/len(rest):.2%})')
p_rest = (lead_out + hedge) / len(rest)
print(f'  P(0 of {len(mm):,} | rate = rest-of-state)   : {np.exp(len(mm)*np.log1p(-p_rest)):.3g}')
print(f'  ratio, rest-of-state rate / NYC 95% bound  : {p_rest/hi:,.0f}x')
OUT['ratio_rest_to_nyc_bound'] = float(p_rest / hi)

print('\n' + '=' * 78)
print('2. TABLE 1 -- five methods, one city')
print('=' * 78)
t = []
for meth in ['RECORDS', 'EXCAVATION', 'FIELD INSPECTION', MODEL_METH, 'NOT VERIFIED']:
    s = d[d['pubmeth'] == meth]
    t.append(dict(method=meth, n=len(s), share=100 * len(s) / len(d),
                  lead=int(s['is_lead'].sum()), lead_pct=100 * s['is_lead'].mean(),
                  unknown_pct=100 * s['pubmat'].str.contains('Unknown').mean(),
                  median_yearbuilt=float(s['pluto_yearbuilt'].median())))
t1 = pd.DataFrame(t)
print(t1.to_string(index=False, float_format=lambda v: f'{v:,.2f}'))
OUT['table1'] = t1.to_dict('records')

print('\n' + '=' * 78)
print('3. LEAD RATE BY CONSTRUCTION ERA (physically verified) AND THE ERA MIX')
print('=' * 78)
e = phys.groupby('era', observed=True)['is_lead'].agg(n='size', lead='sum')
e['lead_pct'] = 100 * e['lead'] / e['n']
e['model_cleared_n'] = cleared.groupby('era', observed=True).size()
e['phys_share'] = 100 * e['n'] / e['n'].sum()
e['cleared_share'] = 100 * e['model_cleared_n'] / e['model_cleared_n'].sum()
e['implied'] = e['lead_pct'] / 100 * e['model_cleared_n']
print(e.to_string(float_format=lambda v: f'{v:,.2f}'))
OUT['era_table'] = e.reset_index().astype({'era': str}).to_dict('records')
print(f'\nmedian year built  physically verified {phys["pluto_yearbuilt"].median():.0f}  '
      f'model-cleared {cleared["pluto_yearbuilt"].median():.0f}')
print(f'era-stratified implied total (borough-blind): {e["implied"].sum():,.0f}')

print('\n' + '=' * 78)
print('4. THE SUBGROUP THAT NEEDS NO MODEL: pre-1940 buildings')
print('=' * 78)
pre = cleared[cleared['pluto_yearbuilt'] < 1940]
pre_ph = phys[phys['pluto_yearbuilt'] < 1940]
r = pre_ph['is_lead'].mean()
ci = stats.binomtest(int(pre_ph['is_lead'].sum()), len(pre_ph)).proportion_ci(0.95)
print(f'model-cleared addresses in pre-1940 buildings      : {len(pre):,} '
      f'({len(pre)/len(cleared):.1%} of the cleared population)')
print(f'physically-verified lead rate, pre-1940, same city : {r:.2%} '
      f'(95% CI {ci.low:.2%}-{ci.high:.2%}, n={len(pre_ph):,})')
print(f'implied lead lines in this subgroup alone          : {r*len(pre):,.0f} '
      f'({ci.low*len(pre):,.0f}-{ci.high*len(pre):,.0f})')
OUT['pre1940'] = dict(cleared_n=int(len(pre)), phys_n=int(len(pre_ph)), rate=float(r),
                      ci=[float(ci.low), float(ci.high)], implied=float(r * len(pre)))
by_b = pre.groupby('loc').size()
print('\n  by borough:', {C.BOROUGH_NAME[k]: int(v) for k, v in by_b.items()})

print('\n' + '=' * 78)
print('5. INTERNAL CONTROL -- the other desk method finds lead constantly')
print('=' * 78)
rec = d[d['pubmeth'] == 'RECORDS']
cmp_ = pd.DataFrame({
    'records n': rec.groupby('era', observed=True).size(),
    'records lead %': 100 * rec.groupby('era', observed=True)['is_lead'].mean(),
    'model n': cleared.groupby('era', observed=True).size(),
    'model lead %': 100 * cleared.groupby('era', observed=True)['is_lead'].mean(),
    'physical lead %': 100 * phys.groupby('era', observed=True)['is_lead'].mean()})
print(cmp_.to_string(float_format=lambda v: f'{v:,.2f}'))
OUT['records_vs_model'] = cmp_.reset_index().astype({'era': str}).to_dict('records')

print('\n' + '=' * 78)
print('6. EXCAVATION vs FIELD INSPECTION -- are the two "physical" methods the same?')
print('=' * 78)
for m in PHYS:
    s = d[(d['pubmeth'] == m) & d['pubmat'].isin([C.LEAD_MAT, 'Known Other'])]
    su = d[d['pubmeth'] == m]
    print(f'  {m:<18} n={len(su):>7,}  lead {s["is_lead"].mean():6.2%}  '
          f'recorded Unknown despite the method: {su["pubmat"].str.contains("Unknown").sum():>5,} '
          f'({su["pubmat"].str.contains("Unknown").mean():.2%})   median built '
          f'{su["pluto_yearbuilt"].median():.0f}')
ex = d[(d['pubmeth'] == 'EXCAVATION') & d['pubmat'].isin([C.LEAD_MAT, 'Known Other'])]
fi = d[(d['pubmeth'] == 'FIELD INSPECTION') & d['pubmat'].isin([C.LEAD_MAT, 'Known Other'])]
z = stats.chi2_contingency([[ex['is_lead'].sum(), len(ex) - ex['is_lead'].sum()],
                            [fi['is_lead'].sum(), len(fi) - fi['is_lead'].sum()]])
print(f'  chi2 p = {z.pvalue:.3g} -- the two are NOT interchangeable; reported separately')
OUT['exc_vs_fi_p'] = float(z.pvalue)

print('\n' + '=' * 78)
print('7. QUANTITIES CITED IN THE TEXT BUT NOT PREVIOUSLY EMITTED')
print('=' * 78)
MODEL_RE = r'PREDICTIVE MODEL|STATISTICAL ANALYSIS'
PHYS_RE = r'EXCAVAT|FIELD INSPECT|FIELD INVESTIG|FIELD INSP'
addr = state[state['pubmat'] != ''].drop_duplicates('key')
T = {}

# trap 3: category disagrees with the public-side material
from statewide_screen import classify_material
addr_out = addr['pubmat'].map(classify_material)
T['cat_lead_material_not_lead'] = int(((addr['cat'] == 'Lead') &
                                       (addr_out == 'non_lead_definite')).sum())

# trap 4: what broad method matching costs the rest-of-state comparison
broad = addr[(~addr['loc'].isin(C.BOROUGHS)) &
             addr['pubmeth'].str.contains(MODEL_RE, na=False)]
bl = int(broad['pubmat'].value_counts().filter(regex='(?i)^lead').sum())
bh = int(broad['pubmat'].str.contains('could be lead', case=False, na=False).sum())
T['rest_broad'] = dict(n=len(broad), either_pct=100 * (bl + bh) / len(broad))
T['rest_strict_dedup_first'] = int(len(addr[(~addr['loc'].isin(C.BOROUGHS)) &
                                            (addr['pubmeth'] == MODEL_METH)]))

# the Poughkeepsie concentration inside the rest-of-state lead component
pk = rest[rest['loc'] == 'CITY OF POUGHKEEPSIE']
pk_lead = int(pk['pubmat'].value_counts().filter(regex='(?i)^lead').sum())
nopk = rest[rest['loc'] != 'CITY OF POUGHKEEPSIE']
nl = int(nopk['pubmat'].value_counts().filter(regex='(?i)^lead').sum())
nh = int(nopk['pubmat'].str.contains('could be lead', case=False, na=False).sum())
T['poughkeepsie'] = dict(n=len(pk), lead=pk_lead, lead_pct=100 * pk_lead / len(pk),
                         share_of_rest_lead=100 * pk_lead / lead_out,
                         phys_n=int(addr[(addr['loc'] == 'CITY OF POUGHKEEPSIE') &
                                         addr['pubmeth'].str.contains(PHYS_RE, na=False)]
                                    .shape[0]))
T['rest_excl_poughkeepsie'] = dict(n=len(nopk), lead_pct=100 * nl / len(nopk),
                                   either_pct=100 * (nl + nh) / len(nopk))

# NYC vocabulary, and the Unknown counts the within-city argument rests on
nyc_all = addr[addr['loc'].isin(C.BOROUGHS)]
T['nyc_vocabulary_all_methods'] = sorted(nyc_all['pubmat'].unique().tolist())
unk = d[d['pubmat'].str.contains('Unknown', case=False, na=False)]
T['nyc_unknown'] = dict(total=int(len(unk)),
                        by_method=unk['pubmeth'].value_counts().to_dict())
T['nyc_lead_addresses'] = int(d['is_lead'].sum())

# per-locality contradiction strength, and the water-system unit
scr = json.load(open(paths.WORK / 'statewide_screen.json'))
T['contradicted_pzero'] = {
    s['locality']: dict(n=s['n'], phys_n=s['phys_n'], phys_lead_pct=s['phys_lead_pct'],
                        expected=s['phys_lead_pct'] / 100 * s['n'],
                        log10_p=float(s['n'] * np.log1p(-s['phys_lead_pct'] / 100)
                                      / np.log(10)))
    for s in scr['systems'] if s['contradicted']}

# addresses carrying both a model row and a physical row
st = state.copy()
st['m'] = st['pubmeth'].str.contains(MODEL_RE, na=False)
st['p'] = st['pubmeth'].str.contains(PHYS_RE, na=False)
gk = st.groupby('key').agg(m=('m', 'max'), p=('p', 'max'))
both = set(gk[gk['m'] & gk['p']].index)
T['both_predicted_and_verified'] = dict(
    statewide=len(both),
    nyc=len(both & set(st.loc[st['loc'].isin(C.BOROUGHS), 'key'])))

# exclusions, and the duplicate-key rule
pub_nb, meta_nb = C.load_nyc(apply_bbox=False)
mnb = pub_nb[pub_nb['pubmeth'] == MODEL_METH]
T['nyc_exclusions'] = dict(no_coordinate=int(meta_nb['nyc_addresses'] - meta_nb['with_point']),
                           out_of_bbox=int(meta_nb['out_of_bbox']),
                           model_no_coordinate=int((~mnb['has_point']).sum()),
                           model_out_of_bbox=int((mnb['has_point'] & ~mnb['in_bbox']).sum()),
                           model_rows_raw=int(len(mnb)),
                           dropped_duplicate_keys=int(meta_nb['nyc_public_rows']
                                                      - meta_nb['nyc_addresses']))

# year-built heaping
yb = d.loc[d['pluto_yearbuilt'] > 0, 'pluto_yearbuilt']
T['yearbuilt_heaping'] = dict(multiple_of_10=100 * float((yb % 10 == 0).mean()),
                              multiple_of_5=100 * float((yb % 5 == 0).mean()))
T['cleared_post_1980_pct'] = 100 * float((cleared['pluto_yearbuilt'] >= 1980).mean())

for k, v in T.items():
    print(f'  {k}: {v}')
OUT['text_quantities'] = T

with open(paths.WORK / 'paper_numbers.json', 'w') as f:
    json.dump(OUT, f, indent=2, default=str)
print('\nwrote work/paper_numbers.json')


==> anc/paths.py <==
"""Filesystem layout.

Everything resolves from the repository root. Set LSL_ROOT if the scripts are run
from somewhere other than a checkout, for example the ancillary bundle attached to
the arXiv submission.
"""
import os
from pathlib import Path

ROOT = Path(os.environ.get('LSL_ROOT') or Path(__file__).resolve().parents[1])
DATA = ROOT / 'ny-lsl-inventory'
WORK = ROOT / 'work'
FIG = ROOT / 'paper' / 'fig'

WORK.mkdir(parents=True, exist_ok=True)


==> anc/screen_extras.py <==
"""Verification volume by system."""
import re
import numpy as np
import pandas as pd
from scipy import stats
import paths

W = paths.WORK
MODEL_RE = re.compile(r'PREDICTIVE MODEL|STATISTICAL ANALYSIS')
PHYS_RE = re.compile(r'EXCAVAT|FIELD INSPECT|FIELD INVESTIG|FIELD INSP')
BORO = {'QN', 'BK', 'SI', 'BX', 'MN'}


def norm(s):
    return s.str.strip().str.upper().str.replace(r'\s+', ' ', regex=True)


def prep(path, cols):
    d = pd.read_parquet(path, columns=cols)
    d['loc'] = norm(d['Service Line Locality'])
    d['pubmeth'] = norm(d['Public SL Material Verification Method'])
    d['pubmat'] = d['Current Public Side SL Material'].str.strip()
    d['key'] = d['loc'] + '|' + norm(d['Street Address']) + '|' + d['Zip Code'].str.strip().str[:5]
    return d[d['pubmat'] != ''].drop_duplicates('key')


COLS = ['Service Line Locality', 'Street Address', 'Zip Code',
        'Current Public Side SL Material', 'Public SL Material Verification Method']

print('=' * 78)
print('(a) DOES LEANING ON THE MODEL GO WITH VERIFYING LESS?')
print('=' * 78)
t1 = prep(W / 't1_nyc_state.parquet', COLS)
g = t1.groupby('loc').agg(total=('key', 'size'))
g['model'] = t1[t1['pubmeth'].str.contains(MODEL_RE, na=False)].groupby('loc').size()
g['phys'] = t1[t1['pubmeth'].str.contains(PHYS_RE, na=False)].groupby('loc').size()
g = g.fillna(0)
g = g[g['model'] >= 100].copy()
g['model_share'] = 100 * g['model'] / g['total']
g['phys_share'] = 100 * g['phys'] / g['total']
g['verified_per_modelled'] = g['phys'] / g['model']
r = stats.spearmanr(g['model_share'], g['phys_share'])
print(f'{len(g)} systems with >=100 model-classified addresses')
print(f'Spearman(model share of inventory, physical-verification share) = '
      f'{r.statistic:.3f}  p = {r.pvalue:.2g}')
print(f'median physically-verified lines per model-classified line: '
      f'{g["verified_per_modelled"].median():.2f}')
print(f'  systems with ZERO physical verification at all: '
      f'{int((g["phys"] == 0).sum())} of {len(g)}, covering '
      f'{int(g.loc[g["phys"] == 0, "model"].sum()):,} model-classified addresses')
print('\nlargest model deployments and how checkable each is:')
print(g.nlargest(12, 'model')[['total', 'model', 'phys', 'model_share', 'verified_per_modelled']]
      .to_string(float_format=lambda v: f'{v:,.2f}'))

print('\n' + '=' * 78)
print('(b) T0 (2025-06-22) vs T1 (2026-08-11): is the model bucket growing?')
print('=' * 78)
t0 = prep(W / 't0_state.parquet', COLS)
print(f'addresses  T0 {len(t0):,}  ->  T1 {len(t1):,}   ({len(t1)-len(t0):+,})')
for name, d in (('T0', t0), ('T1', t1)):
    m = d[d['pubmeth'].str.contains(MODEL_RE, na=False)]
    p = d[d['pubmeth'].str.contains(PHYS_RE, na=False)]
    lead = m['pubmat'].str.contains('(?i)lead', na=False) & \
        ~m['pubmat'].str.contains('(?i)non|unlikely', na=False)
    print(f'{name}: model-classified {len(m):>7,} ({len(m)/len(d):.2%} of inventory)   '
          f'physically verified {len(p):>7,}   model rows mentioning lead/could-be-lead '
          f'{int(lead.sum()):>6,} ({lead.mean():.2%})')
m0 = t0[t0['pubmeth'].str.contains(MODEL_RE, na=False)]
m1 = t1[t1['pubmeth'].str.contains(MODEL_RE, na=False)]
print(f'\nmodel-classified growth: {len(m0):,} -> {len(m1):,} '
      f'({(len(m1)/max(len(m0),1)-1)*100:+.1f}% in ~14 months)')

print('\nNYC specifically:')
for name, d in (('T0', t0), ('T1', t1)):
    n = d[d['loc'].isin(BORO)]
    nm = n[n['pubmeth'].str.contains(MODEL_RE, na=False)]
    print(f'  {name}: NYC addresses {len(n):>8,}   model-classified {len(nm):>7,}   '
          f'distinct recorded materials from the model: {nm["pubmat"].nunique()}  '
          f'{sorted(nm["pubmat"].unique())[:4]}')

print('\nsystems newly using a predictive model between T0 and T1:')
s0 = set(m0['loc'].unique()); s1 = set(m1['loc'].unique())
new = sorted(s1 - s0)
print(f'  {len(s0)} systems at T0 -> {len(s1)} at T1;  {len(new)} new, {len(s0-s1)} stopped')
newn = m1[m1['loc'].isin(new)].groupby('loc').size().nlargest(10)
print(f'  largest new adopters: {newn.to_dict()}')


==> anc/statewide_screen.py <==
"""Per-system output variance for model-classified addresses."""
import json, re
import numpy as np
import pandas as pd
import paths

SRC = paths.WORK / 't1_nyc_state.parquet'
OUT = paths.WORK / 'statewide_screen.json'
MIN_N = 100

MODEL_RE = re.compile(r'PREDICTIVE MODEL|STATISTICAL ANALYSIS')
MODEL_STRICT = 'STATISTICAL ANALYSIS/PREDICTIVE MODEL'
PHYS_RE = re.compile(r'EXCAVAT|FIELD INSPECT|FIELD INVESTIG|FIELD INSP')


def norm(s):
    return s.str.strip().str.upper().str.replace(r'\s+', ' ', regex=True)


def classify_material(v):
    """Six outcome classes. Order matters: the lead tests run before the unknown tests."""
    t = v.strip().upper()
    if not t:
        return 'blank'
    if 'COULD BE LEAD' in t:
        return 'unknown_could_be_lead'
    if 'UNLIKELY LEAD' in t:
        return 'unknown_unlikely_lead'
    if 'LEAD' in t and 'NON' not in t and 'NO LEAD' not in t and 'NOT LEAD' not in t:
        return 'lead'
    if 'GALVANIZ' in t:
        return 'galvanized'
    if 'UNKNOWN' in t or 'UNKOWN' in t:
        return 'unknown_plain'
    return 'non_lead_definite'


def entropy(counts):
    p = np.asarray(counts, dtype=float)
    p = p[p > 0] / p.sum()
    return float(-(p * np.log2(p)).sum())


def main():
    df = pd.read_parquet(SRC)
    df['loc'] = norm(df['Service Line Locality'])
    df['pubmeth'] = norm(df['Public SL Material Verification Method'])
    df['pubmat'] = df['Current Public Side SL Material'].str.strip()
    df['key'] = df['loc'] + '|' + norm(df['Street Address']) + '|' + df['Zip Code'].str.strip().str[:5]
    df = df[df['pubmat'] != '']                        # the public-side row of each pair
    df = df.drop_duplicates('key')                     # address level

    df['outcome'] = df['pubmat'].map(classify_material)
    fell = df[df['outcome'] == 'non_lead_definite']['pubmat'].value_counts()
    print(f'material strings folded into non_lead_definite: {len(fell)} distinct, '
          f'top: {fell.head(6).to_dict()}')

    broad = df[df['pubmeth'].str.contains(MODEL_RE, na=False)]
    strict = df[df['pubmeth'] == MODEL_STRICT]
    print(f'\nmodel-classified addresses  strict "{MODEL_STRICT}": {len(strict):,}')
    print(f'                            broad  (any predictive/statistical): {len(broad):,}'
          f'   (+{len(broad)-len(strict):,})')
    extra = broad[~broad.index.isin(strict.index)]
    print(f'  the {len(extra):,} extra rows come from: '
          f'{extra["pubmeth"].value_counts().head(5).to_dict()}')
    print(f'  and sit in localities: {extra["loc"].value_counts().head(8).to_dict()}')
    print(f'  ANY of them in NYC? {sorted(set(extra["loc"]) & {"QN","BK","SI","BX","MN"}) or "no"}')

    phys = df[df['pubmeth'].str.contains(PHYS_RE, na=False)]
    prate = phys.groupby('loc')['outcome'].agg(
        phys_n='size', phys_lead=lambda s: int((s == 'lead').sum()))
    prate['phys_lead_pct'] = 100 * prate['phys_lead'] / prate['phys_n']

    rows = []
    for loc, g in broad.groupby('loc'):
        if len(g) < MIN_N:
            continue
        vc = g['outcome'].value_counts()
        raw_vc = g['pubmat'].value_counts()
        p = prate.loc[loc] if loc in prate.index else None
        rows.append(dict(
            locality=loc, n=len(g),
            distinct_raw_values=int(g['pubmat'].nunique()),
            distinct_outcome_classes=int(g['outcome'].nunique()),
            entropy_bits=entropy(raw_vc.values),
            lead_pct=100 * vc.get('lead', 0) / len(g),
            could_be_lead_pct=100 * vc.get('unknown_could_be_lead', 0) / len(g),
            lead_or_hedge_pct=100 * (vc.get('lead', 0) + vc.get('unknown_could_be_lead', 0)) / len(g),
            any_unknown_pct=100 * (len(g) - vc.get('lead', 0) - vc.get('non_lead_definite', 0)
                                   - vc.get('galvanized', 0)) / len(g),
            modal_value=raw_vc.index[0], modal_share=100 * raw_vc.iloc[0] / len(g),
            phys_n=int(p['phys_n']) if p is not None else 0,
            phys_lead_pct=float(p['phys_lead_pct']) if p is not None else float('nan'),
        ))
    t = pd.DataFrame(rows).sort_values('n', ascending=False)
    t['zero_variance'] = t['distinct_raw_values'] == 1
    t['contradicted'] = t['zero_variance'] & (t['lead_or_hedge_pct'] == 0) & \
                        (t['phys_n'] >= 200) & (t['phys_lead_pct'] >= 1.0)

    pd.set_option('display.width', 230); pd.set_option('display.max_rows', 200)
    show = ['locality', 'n', 'distinct_raw_values', 'entropy_bits', 'lead_or_hedge_pct',
            'modal_value', 'modal_share', 'phys_n', 'phys_lead_pct', 'contradicted']
    print(f'\n=== every NY system with >= {MIN_N} model-classified addresses '
          f'({len(t)} systems, {t["n"].sum():,} addresses) ===')
    print(t[show].to_string(index=False, float_format=lambda v: f'{v:,.2f}'))

    zv = t[t['zero_variance']]
    con = t[t['contradicted']]
    print(f'\n--- SCREEN RESULT ---')
    print(f'systems with >= {MIN_N} model-classified addresses : {len(t)}')
    print(f'  reporting exactly ONE distinct material value    : {len(zv)} '
          f'({len(zv)/len(t):.0%}), covering {zv["n"].sum():,} addresses '
          f'({zv["n"].sum()/t["n"].sum():.1%} of all model-classified lines screened)')
    print(f'  ...AND contradicted by their own physical verification '
          f'(>=200 verified, >=1% lead) : {len(con)}, covering {con["n"].sum():,} addresses')
    print(f'\ncontradicted systems:')
    print(con[['locality', 'n', 'modal_value', 'phys_n', 'phys_lead_pct']]
          .to_string(index=False, float_format=lambda v: f'{v:,.2f}'))
    print(f'\nthe mirror cases -- highest model lead-or-hedge rate:')
    print(t.nlargest(8, 'lead_or_hedge_pct')[
        ['locality', 'n', 'lead_pct', 'could_be_lead_pct', 'phys_n', 'phys_lead_pct']]
        .to_string(index=False, float_format=lambda v: f'{v:,.2f}'))

    with open(OUT, 'w') as f:
        json.dump(dict(systems=t.to_dict('records'),
                       n_systems=len(t), n_zero_variance=len(zv),
                       n_contradicted=len(con),
                       addresses_screened=int(t['n'].sum()),
                       addresses_zero_variance=int(zv['n'].sum()),
                       addresses_contradicted=int(con['n'].sum()),
                       strict_n=int(len(strict)), broad_n=int(len(broad))), f,
                  indent=2, default=float)
    print(f'\nwrote {OUT}')


if __name__ == '__main__':
    main()


==> anc/t0_t1.py <==
"""Compare the two snapshots on an address basis."""
import re
import pandas as pd
import paths

W = paths.WORK
MODEL_RE = re.compile(r'PREDICTIVE MODEL|STATISTICAL ANALYSIS')
PHYS_RE = re.compile(r'EXCAVAT|FIELD INSPECT|FIELD INVESTIG|FIELD INSP')
BORO = {'QN', 'BK', 'SI', 'BX', 'MN'}
COLS = ['Service Line Locality', 'Street Address', 'Zip Code',
        'Current Public Side SL Material', 'Public SL Material Verification Method',
        'Customer SL Material', 'Customer SL Material Verification Method']


def norm(s):
    return s.str.strip().str.upper().str.replace(r'\s+', ' ', regex=True)


def prep(path):
    d = pd.read_parquet(path, columns=COLS)
    d['loc'] = norm(d['Service Line Locality'])
    d['key'] = d['loc'] + '|' + norm(d['Street Address']) + '|' + d['Zip Code'].str.strip().str[:5]
    d['pubmeth'] = norm(d['Public SL Material Verification Method'])
    d['cusmeth'] = norm(d['Customer SL Material Verification Method'])
    d['pubmat'] = d['Current Public Side SL Material'].str.strip()
    d['cusmat'] = d['Customer SL Material'].str.strip()
    d['is_model'] = (d['pubmeth'].str.contains(MODEL_RE, na=False) |
                     d['cusmeth'].str.contains(MODEL_RE, na=False))
    d['is_phys'] = (d['pubmeth'].str.contains(PHYS_RE, na=False) |
                    d['cusmeth'].str.contains(PHYS_RE, na=False))
    # model material, either side
    d['model_mat'] = d['pubmat'].where(d['pubmeth'].str.contains(MODEL_RE, na=False), d['cusmat'])
    return d.sort_values('pubmat', ascending=False).drop_duplicates('key')


def flags(mat):
    lead = mat.str.contains('(?i)lead', na=False) & ~mat.str.contains('(?i)non|unlikely', na=False)
    return lead


t0, t1 = prep(W / 't0_state.parquet'), prep(W / 't1_nyc_state.parquet')
print(f'addresses   T0 {len(t0):,}   T1 {len(t1):,}   ({len(t1)-len(t0):+,})\n')

print('=' * 78)
print('STATEWIDE, address basis, model = either side')
print('=' * 78)
for name, d in (('T0', t0), ('T1', t1)):
    m = d[d['is_model']]
    lead = flags(m['model_mat'])
    hedge = m['model_mat'].str.contains('(?i)could be lead', na=False)
    print(f'{name}: addresses {len(d):>9,}   model-classified {len(m):>7,} '
          f'({len(m)/len(d):.2%})   physically verified {int(d["is_phys"].sum()):>7,}')
    print(f'      model says lead {int(lead.sum()):>6,} ({lead.mean():6.2%})   '
          f'hedges could-be-lead {int(hedge.sum()):>6,} ({hedge.mean():6.2%})   '
          f'either {int((lead|hedge).sum()):>6,} ({(lead|hedge).mean():6.2%})')
m0, m1 = t0[t0['is_model']], t1[t1['is_model']]
print(f'\nmodel-classified addresses: {len(m0):,} -> {len(m1):,} '
      f'({len(m1)-len(m0):+,}, {(len(m1)/len(m0)-1)*100:+.1f}% in ~14 months)')
l0, l1 = flags(m0['model_mat']), flags(m1['model_mat'])
print(f'model classifications naming lead: {int(l0.sum()):,} -> {int(l1.sum()):,} '
      f'({int(l1.sum())-int(l0.sum()):+,})')
print(f'  => the model bucket grew by {len(m1)-len(m0):,} addresses and produced '
      f'{int(l1.sum())-int(l0.sum()):+,} additional lead findings.')

print('\n' + '=' * 78)
print('NYC: what changed, and what did not')
print('=' * 78)
for name, d in (('T0', t0), ('T1', t1)):
    n = d[d['loc'].isin(BORO)]
    nm = n[n['is_model']]
    print(f'{name}: NYC addresses {len(n):>8,}   public side populated '
          f'{int((n["pubmat"] != "").sum()):>8,}   model-classified {len(nm):>7,}   '
          f'distinct materials from the model: {nm["model_mat"].nunique()} '
          f'{sorted(nm["model_mat"].unique())}')
n0 = t0[t0['loc'].isin(BORO)]; n1 = t1[t1['loc'].isin(BORO)]
same = set(n0.loc[n0['is_model'], 'key']) & set(n1.loc[n1['is_model'], 'key'])
print(f'\nNYC addresses model-classified at BOTH snapshots: {len(same):,} '
      f'({len(same)/len(n1[n1["is_model"]]):.1%} of T1\'s)')
print(f'  => the zero-variance output is at least 14 months old; it is not a fresh artefact.')

print('\nsystems adopting a predictive model between snapshots:')
s0, s1 = set(m0['loc']), set(m1['loc'])
print(f'  {len(s0)} -> {len(s1)} systems ({len(s1-s0)} new, {len(s0-s1)} stopped)')
if s1 - s0:
    print(f'  new: {m1[m1["loc"].isin(s1-s0)].groupby("loc").size().nlargest(10).to_dict()}')

